The unique ability of the Hubble Space Telescope to characterize young exoplanet environments

The chemical and mass evolution of exoplanet atmospheres is shaped by their specific X-ray through ultraviolet (5 - 3200 Angstroms) irradiance history. X-ray and EUV (5 - 911 Angstroms) radiation largely contributes to atmospheric heating via photoionization, while far- and near-UV emission (912 - 3200 Angstroms) drives photochemistry. The (uncharacterized) variance between young star spectra in this wavelength range for the same spectral type causes significant uncertainty in interpreting present-day transmission spectra of young exoplanets, directly impacting the science return of the James Webb Space Telescope and other programs. Additionally, the lack of direct X-ray through UV characterization for stars of all ages leads to large uncertainties in the high-energy irradiance history of all planetary systems, propagating into uncertainties in their chemical and mass evolution. This influences current and future observing programs, as well as the goal of the future flagship Habitable Worlds Observatory to find and characterize habitable exoplanets. There are less than a handful of young planet hosts with well-characterized X-ray through UV environments. The Hubble Space Telescope is the only observatory capable of measuring the UV spectrum and enabling the characterization of exoplanet high-energy environments. We advocate for an observing program to measure the UV, estimate the EUV, and measure the X-ray where possible and needed of all amenable young planet hosts, addressing the Space Telescope Science Institute's call for Building a Roadmap for Hubble Science into the 2030s.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Building a Roadmap for Hubble science into the 2030s} \\ CC BY-NC-SA 4.0}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

